Refined parameters of the HD 22946 planetary system and the true orbital period of planet d

Multi-planet systems are important sources of information regarding the evolution of planets. However, the long-period planets in these systems often escape detection. HD 22946 is a bright star around which 3 transiting planets were identified via TESS photometry, but the true orbital period of the outermost planet d was unknown until now. We aim to use CHEOPS to uncover the true orbital period of HD 22946d and to refine the orbital and planetary properties of the system, especially the radii of the planets. We used the available TESS photometry of HD 22946 and observed several transits of the planets b, c, and d using CHEOPS. We identified 2 transits of planet d in the TESS photometry, calculated the most probable period aliases based on these data, and then scheduled CHEOPS observations. The photometric data were supplemented with ESPRESSO radial velocity data. Finally, a combined model was fitted to the entire dataset. We successfully determined the true orbital period of the planet d to be 47.42489 $\pm$ 0.00011 d, and derived precise radii of the planets in the system, namely 1.362 $\pm$ 0.040 R$_\oplus$, 2.328 $\pm$ 0.039 R$_\oplus$, and 2.607 $\pm$ 0.060 R$_\oplus$ for planets b, c, and d, respectively. Due to the low number of radial velocities, we were only able to determine 3$\sigma$ upper limits for these respective planet masses, which are 13.71 M$_\oplus$, 9.72 M$_\oplus$, and 26.57 M$_\oplus$. We estimated that another 48 ESPRESSO radial velocities are needed to measure the predicted masses of all planets in HD 22946. Planet c appears to be a promising target for future atmospheric characterisation. We can also conclude that planet d, as a warm sub-Neptune, is very interesting because there are only a few similar confirmed exoplanets to date. Such objects are worth investigating in the near future, for example in terms of their composition and internal structure.

==> convert.sh <==
#!/bin/sh
pdflatex toi411.tex
bibtex toi411.aux
pdflatex toi411.tex
pdflatex toi411.tex
open toi411.pdf
